Scala Implicits are Everywhere: A large-scale study of the use of Implicits in the wild

The Scala programming language offers two distinctive language features implicit parameters and implicit conversions, often referred together as implicits. Announced without fanfare in 2004, implicits have quickly grown to become a widely and pervasively used feature of the language. They provide a way to reduce the boilerplate code in Scala programs. They are also used to implement certain language features without having to modify the compiler. We report on a large-scale study of the use of implicits in the wild. For this, we analyzed 7,280 Scala projects hosted on GitHub, spanning over 8.1M call sites involving implicits and 370.7K implicit declarations across 18.7M lines of Scala code.

==> figure/callsites-location-ratio.r <==
library(ggplot2)
library(dplyr)
library(tidyverse)
library(scales)
library(shades)
library(socviz)

df <- read.csv("/Users/hmiller2/Downloads/heather-def-overview.csv", header = TRUE)
colnames(df) <- c("projectid", "pattern", "cat", "callsitespct")

ggplot(data = df, aes(x=pattern, y=callsitespct, fill=cat)) +
  geom_jitter(alpha=0.1, position = position_jitterdodge(jitter.width = 0.3), aes(color = cat), show.legend = FALSE) +
  geom_boxplot(outlier.shape = NA,  notch = TRUE) +
  ylab("Ratio of implicit call sites") + 
  xlab("") + 
  scale_fill_discrete(name = "Categories", labels = c("Large apps", "Small apps", "Libraries", "Tests")) +
  scale_x_discrete(breaks=c("external","local","scala"), labels=c("External dependencies", "Project local", "Scala standard library")) +
  theme_classic() +
  theme(legend.position = c(0.5, 0.8), 
        panel.grid.major.y = element_line(size = 0.25, linetype = 'solid', colour = "grey60"),
        panel.grid.minor.y = element_line(size = 0.1, linetype = 'solid', colour = "grey80"),
        legend.background = element_rect(color = "transparent", fill = "transparent"),
        plot.title=element_text(size=18),
        axis.text.x=element_text(size=14),
        axis.text.y=element_text(size=16),
        axis.title=element_text(size=18),
        legend.title=element_text(size=16, face="bold"),
        legend.text=element_text(size=16),
  )

ggsave("/Users/hmiller2/Downloads/callsites-location-ratio.png", dpi = 400)

==> figure/implicit-callsites-ratio.r <==
library(ggplot2)
library(dplyr)
library(tidyverse)
library(scales)
library(shades)
library(socviz)

df <- read.csv("/Users/hmiller2/Downloads/heather-def-overview.csv", header = TRUE)
colnames(df) <- c("projectid", "pattern", "cat", "callsitespct")

# df1 <- subset(df, ((pattern == "local")))

ggplot(data = df, aes(x=cat, y=callsitespct, fill=cat)) +
  geom_jitter(alpha=0.1, position = position_jitterdodge(jitter.width = 1), aes(color = cat), show.legend = FALSE) +
  geom_boxplot(width=.2, alpha=1, lwd=.3, outlier.shape = NA,  notch = TRUE, show.legend = FALSE) +
  ylab("Ratio of implicit call sites") + 
  xlab("") +
  scale_y_continuous(labels=scales::percent, limits=c(0, .75)) +
  scale_x_discrete(labels=c("Large apps", "Small apps", "Libraries", "Tests")) +
  coord_flip() +
  theme_classic() +
  theme(panel.grid.major.y = element_line(size = 0.25, linetype = 'solid', colour = "grey60"),
        panel.grid.minor.y = element_line(size = 0.1, linetype = 'solid', colour = "grey80"),
        plot.title=element_text(size=18),
        axis.text.x=element_text(size=14),
        axis.text.y=element_text(size=16),
        axis.title=element_text(size=18),
  )

ggsave("/Users/hmiller2/Downloads/implicit-callsites-ratio.png", dpi = 400)
